ChronoLLM: A Framework for Customizing Large Language Model for Digital Twins generalization based on PyChrono

Recently, the integration of advanced simulation technologies with artificial intelligence (AI) is revolutionizing science and engineering research. ChronoLlama introduces a novel framework that customizes the open-source LLMs, specifically for code generation, paired with PyChrono for multi-physics simulations. This integration aims to automate and improve the creation of simulation scripts, thus enhancing model accuracy and efficiency. This combination harnesses the speed of AI-driven code generation with the reliability of physics-based simulations, providing a powerful tool for researchers and engineers. Empirical results indicate substantial enhancements in simulation setup speed, accuracy of the generated codes, and overall computational efficiency. ChronoLlama not only expedites the development and testing of multibody systems but also spearheads a scalable, AI-enhanced approach to managing intricate mechanical simulations. This pioneering integration of cutting-edge AI with traditional simulation platforms represents a significant leap forward in automating and optimizing design processes in engineering applications.

==> BibFiles/compileBibRefs.py <==
#!/usr/bin/env python2
# -*- coding: utf-8 -*-
""" This file is used to extract the citations of a paper from 
    a .tex file. It then looks into your copy of BibResources folder 
    and copy the corresponding entries form *.bib into a single output 
    file.
    This is handy when you like to give the source files to someone 
    who does not have access to our SVN and you don't want to send them 
    all the *.bib files in the BibResources folder just so that they can
    compile your latex source.
    Created by Milad Rakhsha.
    Contributors: Dan Negrut.
"""
import sys
import os
import subprocess
import re


def parse_Tex(inputFile):
    # grep -wo '\\cite{[^}]*}' file.tex| sed 's/,/\n /g' | sed 's/\\cite{//g' | sed 's/}//g'
    string_1 = r"'\\cite{[^}]*}'"
    string_2 = r"s/,/,/g"
    string_3 = r"'s/\\cite{//g'"
    string_4 = r"'s/}//g'"
    cmd = r'grep -wo %s %s | sed "%s" | sed %s | sed %s' % (
        string_1, inputFile, string_2, string_3, string_4)
    # print cmd
    # print (
    #     r"grep -wo '\\cite{[^}]*}' productionVersion.tex | sed 's/,/\n/g' | sed 's/\\cite{//g' | sed 's/}//g'")
    buffer = subprocess.check_output(str(cmd), shell=True, stdin=subprocess.PIPE,
                                     universal_newlines=True,
                                     )
    out = re.sub(r',', r'\n', buffer)
    citations = []
    for l in out.split("\n"):
        if (l not in citations and l != ""):
            citations.append(l)

    print('citations in your tex files:', citations)
    return citations


def prepare_entry(bib_DIR, output_name):
    file = open(output_name, "w")
    i = 1
    for en in citations:

        cmd = r'grep -h -A 50 "%s," %s/* ' % (en, bib_DIR)
        # print cmd
        try:
            text = subprocess.check_output(str(cmd), shell=True,
                                           universal_newlines=True
                                           ).replace("\n", "_ENDLINE_")

            #print text
            input = "@.*?%s[^@]*" % en
            #print input
            cmd = r'grep -l "%s" %s/* ' % (en, bib_DIR)
            source_file = subprocess.check_output(cmd, shell=True)

            try:
                out = re.match(input, text).group().replace("_ENDLINE_", "\n")
                file.write(out)
                # print "\n\n\n-------", i, "--------------\n", out
                i = i+1
            except Exception as exception:
                # print text
                print("\nPROBLEM with the %s in the %s" % (en, source_file))
        except Exception as exception:
            print("Reference %s was not found in the bib source[s] provided" % en)

    file.close()


assert len(sys.argv) >= 3, '\n\nUser expected to provide at least two command line arguments.\n'\
    'Run with >> python3 compileBibRefs.py {SOURCE.tex} {PATH to BibResources folder} {output.bib}'
texFile = str(sys.argv[1])
print('\n\nProcessing the following tex file for all the citations : %s' % texFile)
citations = parse_Tex(texFile)
print('found %d distincdistinct citations...' % len(citations))
bib_folder = str(sys.argv[2])
if(len(sys.argv) > 3):
    output_bib = str(sys.argv[3])
else:
    output_bib = "refs.bib"
print('Greping from the source in  %s' % bib_folder)
prepare_entry(bib_DIR=bib_folder, output_name=output_bib)
print('References compiled in a new bib file called %s.' % output_bib)


==> BibFiles/reference_util.py <==
#!/usr/bin/env python2
# -*- coding: utf-8 -*-
""" This file is used to extract the citations of a paper from 
    a .tex file. It then looks into your copy of BibResources folder 
    and copy the corresponding entries form *.bib into a single output 
    file.
    This is handy when you like to give the source files to someone 
    who does not have access to our SVN and you don't want to send them 
    all the *.bib files in the BibResources folder just so that they can
    compile your latex source.
    Created by Milad Rakhsha
"""
import sys
import os
import subprocess
import re


def parse_Tex(inputFile):
    # grep -wo '\\cite{[^}]*}' file.tex| sed 's/,/\n /g' | sed 's/\\cite{//g' | sed 's/}//g'
    string_1 = r"'\\cite{[^}]*}'"
    string_2 = r"s/,/,/g"
    string_3 = r"'s/\\cite{//g'"
    string_4 = r"'s/}//g'"
    cmd = r'grep -wo %s %s | sed "%s" | sed %s | sed %s' % (
        string_1, inputFile, string_2, string_3, string_4)
    # print cmd
    # print (
    #     r"grep -wo '\\cite{[^}]*}' productionVersion.tex | sed 's/,/\n/g' | sed 's/\\cite{//g' | sed 's/}//g'")
    buffer = subprocess.check_output(str(cmd), shell=True, stdin=subprocess.PIPE,
                                     universal_newlines=True,
                                     )
    text = buffer.decode('utf-8')
    out = re.sub(r',', r'\n', text)
    citations = []
    for l in out.split("\n"):
        if (l not in citations and l != ""):
            citations.append(l)
    
    print 'citations in your tex files:', citations
    return citations


def prepare_entry(bib_DIR, output_name):
    file = open(output_name, "w")
    i = 1
    for en in citations:
       
	cmd = r'grep -h -A 50 "%s," %s/* ' % (en, bib_DIR)
        # print cmd
       	try :
		text = subprocess.check_output(str(cmd), shell=True,
                                       universal_newlines=True
				       ).replace("\n", "_ENDLINE_")

		#print text
        	input = "@.*?%s[^@]*" % en
        	#print input
        	cmd = r'grep -l "%s" %s/* ' % (en, bib_DIR)
        	source_file = subprocess.check_output(cmd, shell=True)
        
		try:
            		out = re.match(input, text).group().replace("_ENDLINE_", "\n")
            		file.write(out)
            		# print "\n\n\n-------", i, "--------------\n", out
            		i = i+1
        	except Exception as exception:
            		# print text
            		print "\nPROBLEM with the %s in the %s" % (en, source_file)
	except Exception as subprocess.CalledProcessError:
		print "%s was not found in the library"%en
	
	
    file.close()


assert len(sys.argv) >= 3, '\n\nExpected at least two command line arguments.\n'\
    'Run with python CreateBib.py {SOURCE.tex} {PATH to BibResources folder} {output.bib}'
texFile = str(sys.argv[1])
print '\n\nProcessing the following tex file for all the citations : %s' % texFile
citations = parse_Tex(texFile)
print 'found %d distincdistinct citations...' % len(citations)
bib_folder = str(sys.argv[2])
if(len(sys.argv) > 3):
    output_bib = str(sys.argv[3])
else:
    output_bib = "refs.bib"
print 'Greping from the source in  %s' % bib_folder
prepare_entry(bib_DIR=bib_folder, output_name=output_bib)
print 'Please look at the %s that was just created.' % output_bib

